The Cosmological Bias Factor of Damped Lyman Alpha systems: Dependence on Metal Line Strength

We measure the cosmological bias factor of DLAs from their cross-correlation with the Ly$\alpha$ forest absorption, as a function of the DLA metal strength, defined from an average of equivalent widths of the strongest detectable low-ionization metal lines. A clear increase of the bias factor with metal strength is detected, as expected from a relation of metallicity and velocity dispersion with host halo mass. The relation is stronger after the metal strength is corrected for the HI column density, to make it more related to metallicity instead of metal column density. After correcting for the effects of measurement errors of the metal strength parameter, we find that the bias factor of DLAs with the weakest metal lines is close to unity, consistent with an origin in dwarf galaxies with host halo masses $\sim10^{10} M_{\odot}$, whereas the most metal rich DLAs have a bias factor as large as $b_{\rm DLA} \sim 3$, indicative of massive galaxies or galaxy groups in host halos with masses $\sim 10^{12} M_{\odot}$. Our result confirms the physical origin of the relation of bias factors measured from cross-correlation studies to the host halos of the absorbers.

==> figures/dla_bias_dependence_s.py <==
from __future__ import division

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors
from matplotlib.colors import colorConverter
import matplotlib.gridspec as gridspec
from matplotlib.ticker import ScalarFormatter

import math

import matplotlib.ticker as ax
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, NullFormatter, ScalarFormatter

"""
    EXPLANATION:
    Plots the dla bias against S
    """


def readBias(filename):
    """
    Reads the bias, error and chi2 from a baofit-like output log file.
    Returns bias and error as float and chi2 as the string "value (dof)"
    
    INPUT:
        filename (string): the name of the file
    """
    f = open (filename, 'r')
    bias = -1
    error = -1
    chi2 = -1
    aux = 0
    for line in f.readlines():
        if aux < 10:
            aux += 1
            continue
        cols = line.split()
        if len(cols) == 0:
            continue
        if cols[0] == "bias2":
            bias = float(cols[2])
            error = float(cols[4])
            break
        if cols[0] == "Fit":
            chi2 = "{} {}".format(cols[6],cols[8][0:-1])

    f.close()
    return bias, error, chi2

def main():
    LSN = False
    
    bin = 2
    max = 80
    
    s_sample_names = np.array(["S1", "S2", "S3"])
    s_interval_limits = [-0.5, 0.5, 1.4, 9.0]
    s_mid_interval = np.array([(item + s_interval_limits[index + 1])/2.0 for index, item in enumerate(s_interval_limits[:-1])])
    s_half_interval = np.array([(s_interval_limits[index + 1] - item)/2.0 for index, item in enumerate(s_interval_limits[:-1])])
    
    rmin_list = np.array([5, 10])
    
    # bias of the dla for different bins in NHI
    s_sets = ["S rmin{}Mpc".format(rmin) for rmin in rmin_list]
    if LSN:
        for rmin in rmin_list:
            nhi_sets.append("S_LSN rmin{}Mpc".format(rmin))
    s_dtypes_float = [(item, float) for item in s_sets]
    s_dtypes_str = [(item, str) for item in s_sets]

    s_bias = np.zeros(s_sample_names.size, dtype=s_dtypes_float)
    s_error = np.zeros(s_sample_names.size, dtype=s_dtypes_float)
    s_chi2 = np.zeros(s_sample_names.size, dtype=s_dtypes_str)

    # bias of the overall analysis
    global_sets = ["global rmin{}Mpc".format(rmin) for rmin in rmin_list]
    global_dtypes_float = [(item, float) for item in global_sets]
    global_dtypes_str = [(item, str) for item in global_sets]
    
    global_bias = np.zeros(1, dtype=global_dtypes_float)
    global_error = np.zeros(1, dtype=global_dtypes_float)
    global_chi2 = np.zeros(1, dtype=global_dtypes_str)

    for rmin in rmin_list:
        for index, sample in enumerate(s_sample_names):
            filename = "../../DLA_DR12_bin{bin}Mpc_{max}Mpc_sample{sample}/fit/DLA_DR12_bin{bin}Mpc_{max}Mpc_sample{sample}_rmin{rmin}.0Mpc_rmax90.0Mpc.log".format(bin=bin, max=max, sample=sample, rmin=rmin)
        
            which = "S rmin{}Mpc".format(rmin)
            s_bias[which][index], s_error[which][index], s_chi2[which][index] = readBias(filename)
        
            if LSN:
                filename = "../../DLA_DR12_bin{bin}Mpc_{max}Mpc_sample{sample}/fit/DLA_DR12_bin{bin}Mpc_{max}Mpc_sample{sample}_rmin{rmin}.0Mpc_rmax90.0Mpc.log".format(bin=bin, max=max, sample="{}_LSN".format(sample), rmin=rmin)
                    
                which = "NHI_HSN rmin{}Mpc".format(rmin)
                s_bias[which][index], s_error[which][index], s_chi2[which][index] = readBias(filename)

        # bias of the overall analysis for rmin 10Mpc
        filename = "../../DLA_DR12_bin{bin}Mpc_{max}Mpc_sample{sample}/fit/DLA_DR12_bin2Mpc_80Mpc_sample{sample}_rmin{rmin}.0Mpc_rmax90.0Mpc.log".format(bin=bin, max=max, sample="SA", rmin=rmin)
        which = "global rmin{}Mpc".format(rmin)
        global_bias[which], global_error[which], global_chi2[which] = readBias(filename)


    gs = gridspec.GridSpec(1, 1)
    gs.update(left=0.25, bottom=0.2)
    fontsize = 32
    labelsize = 24
    
    fig = plt.figure(figsize=(9, 7))
    
    ax = fig.add_subplot(gs[0])
    ax.tick_params(axis="both", which="both", direction="in", pad=10)
    ax.tick_params(axis="both", which="both", length=6, labelsize=labelsize)
    ax.xaxis.set_major_formatter(ScalarFormatter())
    ax.set_ylabel(r"$b_{\rm DLA}$", fontsize=fontsize)
    ax.set_xlabel(r"$S$", fontsize=fontsize)
    #ax.errorbar(s_mid_interval, s_bias["S rmin10Mpc"], yerr=s_error["S rmin10Mpc"], xerr=s_half_interval, fmt='r.')
    ax.errorbar(s_mid_interval + 0.02, s_bias["S rmin5Mpc"], yerr=s_error["S rmin5Mpc"], xerr=s_half_interval, fmt='k^')
    if LSN:
        #eb_LSN = ax.errorbar(s_mid_interval - 0.02, s_bias["NHI_fromC1 rmin10Mpc"], yerr=s_error["NHI_fromC1 rmin10Mpc"], fmt='rx', elinewidth=1)
        #eb_LSN[-1][0].set_linestyle('--')
        eb_LSN_5Mpc = ax.errorbar(s_mid_interval + 0.04, s_bias["NHI_fromC1 rmin5Mpc"], yerr=s_error["NHI_fromC1 rmin5Mpc"], fmt='kv', elinewidth=1)
        eb_LSN_5Mpc[-1][0].set_linestyle('--')

    xlim = ax.get_xlim()
    if not (LSN):
        #ax.plot(xlim, [global_bias["global rmin10Mpc"]]*2, 'r--', label=r'$r_{\rm min}=10{\rm h^{-1}Mpc}$')
        #ax.plot(xlim, [global_bias["global rmin10Mpc"] + global_error["global rmin10Mpc"]]*2, 'r:')
        #ax.plot(xlim, [global_bias["global rmin10Mpc"] - global_error["global rmin10Mpc"]]*2, 'r:')
        ax.plot(xlim, [global_bias["global rmin5Mpc"]]*2, 'k--', label=r'$r_{\rm min}=5{\rm h^{-1}Mpc}$')
        ax.plot(xlim, [global_bias["global rmin5Mpc"] + global_error["global rmin5Mpc"]]*2, 'k:')
        ax.plot(xlim, [global_bias["global rmin5Mpc"] - global_error["global rmin5Mpc"]]*2, 'k:')
        ax.set_xlim(xlim)
    else:
        #ax.plot(xlim, [float(global_bias["global rmin10Mpc"])]*2, 'r:', label=r'$r_{\rm min}=10{\rm h^{-1}Mpc}$', linewidth=1)
        #ax.fill_between(xlim, [float(global_bias["global rmin10Mpc"] + global_error["global rmin10Mpc"])]*2, [float(global_bias["global rmin10Mpc"] - global_error["global rmin10Mpc"])]*2, color='red', alpha=0.1)
        ax.plot(xlim, [float(global_bias["global rmin5Mpc"])]*2, 'b:', label=r'$r_{\rm min}=5{\rm h^{-1}Mpc}$', linewidth=1)
        ax.fill_between(xlim, [float(global_bias["global rmin5Mpc"] + global_error["global rmin5Mpc"])]*2, [float(global_bias["global rmin5Mpc"] - global_error["global rmin5Mpc"])]*2, color='blue', alpha=0.1)
        ax.set_xlim(xlim)
    ylim = ax.get_ylim()
    ax.set_ylim(ylim[0]-0.01, ylim[1])
    
    #ax.legend(numpoints = 1, loc = 1, prop = {'size':20}, frameon = False)
    #ax.text(0.95, 0.15, r'$r_{\rm  min}=10{\rm h^{-1}Mpc}$', color='red', fontsize=labelsize, horizontalalignment='right', verticalalignment='top', transform=ax.transAxes)
    #ax.text(0.95, 0.25, r'$r_{\rm  min}=\,5{\rm h^{-1}Mpc}$', color='blue', fontsize=labelsize, horizontalalignment='right', verticalalignment='top', transform=ax.transAxes)

    if LSN:
        fig.savefig('dla_bias_dependence_s_extended.pdf')
    else:
        fig.savefig('dla_bias_dependence_s.pdf')
    plt.close(fig)


main()

